Generating Leakage-Free Benchmarks for Robust RAG Evaluation

Retrieval-augmented generation (RAG) is widely used to augment large language models (LLMs) with external knowledge. However, many benchmark datasets, designed to test RAG performance, comprise many questions that can already be answered from an LLM's parametric memory. This leads to unreliable evaluation. We refer to this phenomenon as knowledge leakage: cases where RAG tasks are solvable without retrieval. This issue worsens over time due to benchmark aging. As benchmarks are reused for training, their contents are increasingly absorbed into model parameters, making them less effective for evaluating retrieval. We introduce SeedRG, a semi-synthetic benchmark generation pipeline that mitigates knowledge leakage and addresses the issue of benchmark aging. Starting from a seed benchmark dataset, SeedRG extracts a reasoning graph from question-context pairs to capture their underlying reasoning structure, and then generates new examples via type-constrained entity replacement. This process produces structurally similar but novel instances that are unlikely to exist in the model's parametric knowledge, while preserving the original reasoning patterns. To ensure quality, we incorporate two verification steps: (1) a reasoning-graph consistency check to maintain task difficulty, and (2) a knowledge-leakage filter to exclude instances answerable without retrieval.

==> visualize_combined.py <==
"""Combined figure: 2 rows
Row 1: (a1) DG quality | (a2) SeedRG quality | (c) Graph structure deviation scatter
Row 2: (b) Reasoning complexity (full width)

Usage:
    python visualize_combined.py [--results_dir ../results/]
"""
import argparse
import pickle
import os
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import matplotlib
import networkx as nx
from matplotlib.lines import Line2D

matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']
matplotlib.rcParams['mathtext.fontset'] = 'stix'


# ---------------------------------------------------------------------------
# helpers
# ---------------------------------------------------------------------------

def _is_correct(gt: str, ans: str) -> bool:
    gt = (gt or "").strip()
    ans = (ans or "").strip()
    if not gt or not ans:
        return False
    if gt.lower() in ans.lower():
        return True
    if "," in gt:
        parts = [g.strip() for g in gt.split(",")]
        return all(p.lower() in ans.lower() for p in parts)
    return False


def safe_acc(path: str) -> float | None:
    """Return string-match accuracy for an answers pkl, or None if missing."""
    if not os.path.exists(path):
        return None
    with open(path, "rb") as f:
        data = pickle.load(f)
    if not data:
        return None
    correct = sum(1 for item in data if _is_correct(
        item.get("ground_truth", ""), item.get("answer", "")))
    return correct / len(data)


def load_pkl(path: str):
    """Load a pkl file; return None if it does not exist."""
    if not os.path.exists(path):
        return None
    with open(path, "rb") as f:
        return pickle.load(f)


# ---------------------------------------------------------------------------
# data loaders
# ---------------------------------------------------------------------------

DATASETS = ["hotpot", "wikihop", "qasc"]
DATASET_LABELS = ["HotpotQA", "WikiHop", "QASC"]
ENGINES = ["gpt-5", "claude-sonnet-4-5", "gemini-2.5-flash"]
ENGINE_LABELS = ["GPT-5", "Claude", "Gemini"]

# QASC uses v14 for SeedRG graph-structure data; others use v10.
SEEDRG_V3_PREFIX = {"hotpot": "v10", "wikihop": "v10", "qasc": "v14"}


def _eval_path(results_dir, prefix, ds, rag, engine, suffix):
    """Build standard eval-result pkl path."""
    return os.path.join(
        results_dir,
        f"{prefix}random0_{ds}_length100_{rag}_ent2_top5_{engine}_check_v1_{suffix}.pkl",
    )


_UNCERTAIN_KEYWORDS = [
    'unknown', 'unclear', "can't find", 'not provided', 'not specified',
    'not available', "i don't", 'no information', 'cannot determine', 'not enough',
]

def _is_uncertain(ans: str) -> bool:
    ans_lower = (ans or "").lower()
    return any(kw in ans_lower for kw in _UNCERTAIN_KEYWORDS)

def compute_leakage_rates(results_dir: str):
    """Compute leakage / hallucination / non-leakage from pure pkls.

    DG (v11):
        leakage      = pure answer matches GT (LLM knows the answer)
        hallucination = pure answer is confident but wrong (contradicts DG context)
        non-leakage  = LLM cannot answer (uncertain response)

    SeedRG (v10):
        leakage      = pure answer matches GT
        non-leakage  = 100 - leakage  (no hallucination bar)
    """
    dg_leakage, dg_hallucination, dg_nonleakage = [], [], []
    sq_leakage, sq_nonleakage = [], []

    for ds in DATASETS:
        # --- DG (v11) ---
        pure_path = _eval_path(results_dir, "v11", ds, "pure", "gpt-5", "new")
        pure_data = load_pkl(pure_path) or []

        leak = hall = non_leak = 0
        for item in pure_data:
            ans = item.get("answer", "")
            if _is_correct(item.get("ground_truth", ""), ans):
                leak += 1
            elif not ans or _is_uncertain(ans):
                non_leak += 1
            else:
                hall += 1

        n = len(pure_data) or 1
        dg_leakage.append(leak / n * 100)
        dg_hallucination.append(hall / n * 100)
        dg_nonleakage.append(non_leak / n * 100)

        # --- SeedRG (v10) ---
        sq_pure_path = _eval_path(results_dir, "v10", ds, "pure", "gpt-5", "new")
        sq_acc = safe_acc(sq_pure_path)
        if sq_acc is not None:
            sq_leakage.append(sq_acc * 100)
            sq_nonleakage.append(100 - sq_acc * 100)
        else:
            sq_leakage.append(0.0)
            sq_nonleakage.append(100.0)

    return dg_leakage, dg_hallucination, dg_nonleakage, sq_leakage, sq_nonleakage


def compute_graph_metrics(results_dir: str):
    """Compute [nodes, edges, density(undirected), avgdeg] for orig/seedqa/dg."""
    per_ds = {}

    def _metrics(triplets_list):
        ns, es, dens, degs = [], [], [], []
        for t in triplets_list:
            g = nx.DiGraph()
            for s, r, o in t:
                g.add_edge(s, o, relation=r)
            gu = g.to_undirected()
            n = g.number_of_nodes()
            e = g.number_of_edges()
            ns.append(n)
            es.append(e)
            dens.append(nx.density(gu) if n > 1 else 0)
            degs.append(2 * e / n if n > 0 else 0)
        return [float(np.mean(x)) for x in [ns, es, dens, degs]]

    for ds, label in zip(DATASETS, DATASET_LABELS):
        prefix = SEEDRG_V3_PREFIX[ds]
        v3_path = os.path.join(results_dir, f"{prefix}random0_{ds}_ent2_v3.pkl")
        dg_path = os.path.join(results_dir, f"v11random0_{ds}_graphs_v2.pkl")

        v3 = load_pkl(v3_path)
        dg = load_pkl(dg_path)

        if v3 is None or dg is None:
            continue

        orig = [v["graph_ctx_original"] for v in v3.values()]
        seedqa = [v["graph_ctx_mapped"] for v in v3.values()]

        per_ds[label] = {
            "orig": _metrics(orig),
            "seedqa": _metrics(seedqa),
            "dg": _metrics(list(dg.values())),
        }

    return per_ds


def compute_perturbation_accuracy(results_dir: str):
    """Compute gold / no-change(mapped) / with-change(perturbed) accuracy arrays.

    Returns three lists of length 9 (3 engines x 3 datasets):
        seedqa_vals, no_change_vals, with_change_vals
    """
    seedqa_vals = []
    no_change_vals = []
    with_change_vals = []

    for eng in ENGINES:
        for ds in DATASETS:
            # SeedRG gold accuracy
            gold_path = _eval_path(results_dir, "v10", ds, "gold", eng, "new")
            v = safe_acc(gold_path)
            seedqa_vals.append(v if v is not None else 0.0)

            # No change = mapped (new entity, old graph)
            prefix = SEEDRG_V3_PREFIX[ds]
            mapped_path = os.path.join(
                results_dir,
                f"{prefix}random0_{ds}_length100_change_graph_structure_ent2_top5_{eng}_check_v1_mapped.pkl",
            )
            v = safe_acc(mapped_path)
            no_change_vals.append(v if v is not None else 0.0)

            # With change = perturbed (new entity, new graph)
            perturbed_path = os.path.join(
                results_dir,
                f"{prefix}random0_{ds}_length100_change_graph_structure_ent2_top5_{eng}_check_v1_perturbed.pkl",
            )
            v = safe_acc(perturbed_path)
            with_change_vals.append(v if v is not None else 0.0)

    return seedqa_vals, no_change_vals, with_change_vals


# ---------------------------------------------------------------------------
# plotting
# ---------------------------------------------------------------------------

def main():
    parser = argparse.ArgumentParser(description="Quality & perturbation figure")
    parser.add_argument("--results_dir", type=str, default="../results/",
                        help="Path to results directory containing pkl files")
    args = parser.parse_args()
    results_dir = args.results_dir

    # Load data from pkl files
    dg_leakage, dg_hallucination, dg_nonleakage, sq_leakage, sq_nonleakage = \
        compute_leakage_rates(results_dir)
    per_ds = compute_graph_metrics(results_dir)
    seedqa_vals, no_change_vals, with_change_vals = \
        compute_perturbation_accuracy(results_dir)

    datasets = DATASET_LABELS
    x = np.arange(len(datasets))
    width = 0.55

    fig = plt.figure(figsize=(14, 7))
    gs = fig.add_gridspec(2, 3, height_ratios=[1, 0.9], hspace=0.35, wspace=0.3)

    # ===== (a1) DG quality breakdown =====
    ax = fig.add_subplot(gs[0, 0])

    ax.bar(x, dg_leakage, width, label='Leakage', color='#D19246', zorder=3)
    ax.bar(x, dg_hallucination, width, bottom=dg_leakage,
           label='Hallucination', color='#B5AF8B', zorder=3)
    ax.bar(x, dg_nonleakage, width,
           bottom=[l + h for l, h in zip(dg_leakage, dg_hallucination)],
           label='Non-leakage', color='#86BC79', zorder=3)

    for i, (l, h, n) in enumerate(zip(dg_leakage, dg_hallucination, dg_nonleakage)):
        if l > 5:
            ax.text(i, l / 2, f'{l:.0f}%', ha='center', va='center',
                    fontsize=8, fontweight='bold', color='white')
        if h > 5:
            ax.text(i, l + h / 2, f'{h:.0f}%', ha='center', va='center',
                    fontsize=8, fontweight='bold', color='white')
        if n > 5:
            ax.text(i, l + h + n / 2, f'{n:.0f}%', ha='center', va='center',
                    fontsize=8, fontweight='bold', color='white')

    ax.set_title('(a) Question Quality: DG', fontsize=10, fontweight='bold')
    ax.set_xticks(x)
    ax.set_xticklabels(datasets, fontsize=9)
    ax.set_ylabel('% of Questions', fontsize=9)
    ax.set_ylim(0, 108)
    ax.legend(loc='upper right', fontsize=7, framealpha=0.9)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

    # ===== (a2) SeedRG quality breakdown =====
    ax = fig.add_subplot(gs[0, 1])

    ax.bar(x, sq_leakage, width, label='Leakage', color='#D19246', zorder=3)
    ax.bar(x, sq_nonleakage, width, bottom=sq_leakage,
           label='Non-leakage', color='#86BC79', zorder=3)

    for i, (l, n) in enumerate(zip(sq_leakage, sq_nonleakage)):
        if l > 3:
            ax.text(i, l / 2, f'{l:.1f}%', ha='center', va='center',
                    fontsize=8, fontweight='bold', color='white')
        ax.text(i, l + n / 2, f'{n:.1f}%', ha='center', va='center',
                fontsize=8, fontweight='bold', color='white')

    ax.set_title('(b) Question Quality: SeedRG', fontsize=10, fontweight='bold')
    ax.set_xticks(x)
    ax.set_xticklabels(datasets, fontsize=9)
    ax.set_ylim(0, 108)
    ax.legend(loc='upper right', fontsize=7, framealpha=0.9)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

    # ===== (c) Graph structure deviation -- scatter strip =====
    ax = fig.add_subplot(gs[0, 2])

    metrics = ['Nodes', 'Edges', 'Density', 'AvgDeg']
    markers_ds = {'HotpotQA': 'o', 'WikiHop': 's', 'QASC': 'D'}

    for ds in datasets:
        if ds not in per_ds:
            continue
        sq_pts_x, sq_pts_y = [], []
        dg_pts_x, dg_pts_y = [], []
        for m_idx, metric in enumerate(metrics):
            o = per_ds[ds]['orig'][m_idx]
            sq_pts_x.append(m_idx - 0.12)
            sq_pts_y.append((per_ds[ds]['seedqa'][m_idx] - o) / o * 100 if o else 0)
            dg_pts_x.append(m_idx + 0.12)
            dg_pts_y.append((per_ds[ds]['dg'][m_idx] - o) / o * 100 if o else 0)

        ax.scatter(sq_pts_x, sq_pts_y, marker=markers_ds[ds], s=70, c='#71A682',
                   edgecolors='black', linewidths=0.6, zorder=5, alpha=0.9)
        ax.scatter(dg_pts_x, dg_pts_y, marker=markers_ds[ds], s=70, c='#D19246',
                   edgecolors='black', linewidths=0.6, zorder=5, alpha=0.9)

    ax.axhspan(-5, 5, alpha=0.08, color='#86BC79', zorder=1)
    ax.axhline(y=0, color='black', linewidth=1, zorder=2)

    ax.set_xticks(range(len(metrics)))
    ax.set_xticklabels(metrics, fontsize=8)
    ax.set_ylabel('% Deviation', fontsize=9)
    ax.set_ylim(-30, 42)
    ax.set_xlim(-0.5, 3.5)
    ax.set_title('(c) Graph Structure', fontsize=10, fontweight='bold')

    legend_elements = [
        Line2D([0], [0], marker='o', color='w', markerfacecolor='#86BC79', markersize=7,
               markeredgecolor='black', label='SeedRG'),
        Line2D([0], [0], marker='o', color='w', markerfacecolor='#D19246', markersize=7,
               markeredgecolor='black', label='DG'),
        Line2D([0], [0], marker='o', color='w', markerfacecolor='gray', markersize=6,
               markeredgecolor='black', label='HotpotQA'),
        Line2D([0], [0], marker='s', color='w', markerfacecolor='gray', markersize=6,
               markeredgecolor='black', label='WikiHop'),
        Line2D([0], [0], marker='D', color='w', markerfacecolor='gray', markersize=6,
               markeredgecolor='black', label='QASC'),
    ]
    ax.legend(handles=legend_elements, loc='upper left', fontsize=6, framealpha=0.9, ncol=1)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

    # ===== (d) Reasoning Difficulty = 1 - Gold Acc (full width bottom) =====
    ax = fig.add_subplot(gs[1, :])

    engines_short = ENGINE_LABELS
    x_all = np.arange(9)

    # Convert gold accuracy to reasoning difficulty
    seedqa_diff = [1 - v for v in seedqa_vals]
    no_change_diff = [1 - v for v in no_change_vals]
    with_change_diff = [1 - v for v in with_change_vals]

    # Colors: different from abc, from the palette
    c_seedrg = '#4A4F7E'      # dark navy
    c_nochange = '#81989B'    # grey-teal
    c_withchange = '#D19246'  # warm gold (reuse for "change" since it's the warning color)

    ax.plot(x_all, seedqa_diff, linewidth=2.5, color=c_seedrg,
            label='SeedRG', zorder=5)
    ax.plot(x_all, no_change_diff, linewidth=2.5, color=c_nochange,
            label='No struct. change', zorder=4)
    ax.plot(x_all, with_change_diff, linewidth=2.5, color=c_withchange,
            label='With struct. change', zorder=4)

    ax.fill_between(x_all, seedqa_diff, no_change_diff, alpha=0.08, color=c_nochange)
    ax.fill_between(x_all, no_change_diff, with_change_diff, alpha=0.12, color=c_withchange)

    for i in [3, 6]:
        ax.axvline(x=i - 0.5, color='gray', linewidth=0.8, linestyle=':', alpha=0.5)

    x_labels_b = []
    for eng in engines_short:
        for ds in DATASET_LABELS:
            x_labels_b.append(ds)

    for i, eng in enumerate(engines_short):
        ax.text(i * 3 + 1, 0.92, eng, ha='center', fontsize=9, fontweight='bold',
                color='#333', fontstyle='italic')

    ax.set_xticks(x_all)
    ax.set_xticklabels(x_labels_b, fontsize=7)
    ax.set_ylabel('Reasoning Difficulty\n($1 - \\mathrm{Acc}_{\\mathrm{gold}}$)', fontsize=9)
    ax.set_ylim(0.0, 1.0)
    ax.set_xlim(-0.5, 8.5)
    ax.set_title('(d) Reasoning Difficulty ($1 - \\mathrm{Acc}_{\\mathrm{gold}}$)', fontsize=10, fontweight='bold')
    ax.legend(loc='upper left', fontsize=7, framealpha=0.9)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

    os.makedirs('figure', exist_ok=True)
    plt.savefig('figure/quality_and_perturbation.pdf', bbox_inches='tight', dpi=300)
    plt.savefig('figure/quality_and_perturbation.png', bbox_inches='tight', dpi=300)
    print("Saved to figure/quality_and_perturbation.pdf")


if __name__ == "__main__":
    main()


==> visualize_graph_perturbation.py <==
"""Generate grouped bar chart for Table 3: Answer edges changed vs accuracy delta."""

import matplotlib.pyplot as plt
import numpy as np
import matplotlib
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']
matplotlib.rcParams['mathtext.fontset'] = 'stix'

# Data from Table 3
datasets = ['HotpotQA', 'WikiHop', 'QASC']
engines = ['GPT-5', 'Claude', 'Gemini']

# Delta values: [No, Yes] for each dataset x engine
data = {
    'HotpotQA': {'GPT-5': (-0.03, -0.62), 'Claude': (0.00, -0.31), 'Gemini': (0.03, -0.15)},
    'WikiHop':  {'GPT-5': (-0.06, -0.21), 'Claude': (0.00, -0.25), 'Gemini': (0.00, -0.18)},
    'QASC':     {'GPT-5': (-0.06, -0.67), 'Claude': (-0.02, -0.17), 'Gemini': (-0.10, -0.67)},
}

fig, axes = plt.subplots(1, 3, figsize=(12, 3.5), sharey=True)

colors_no = ['#4878A8', '#5B9BD5', '#7FB8E0']   # blues for No
colors_yes = ['#C0504D', '#E06666', '#F4A582']   # reds for Yes

x = np.arange(len(engines))
width = 0.35

for idx, ds in enumerate(datasets):
    ax = axes[idx]
    no_vals = [data[ds][e][0] for e in engines]
    yes_vals = [data[ds][e][1] for e in engines]

    bars_no = ax.bar(x - width/2, no_vals, width, label='No change',
                     color='#5B9BD5', edgecolor='white', linewidth=0.5, zorder=3)
    bars_yes = ax.bar(x + width/2, yes_vals, width, label='Edges changed',
                      color='#C0504D', edgecolor='white', linewidth=0.5, zorder=3)

    # Add value labels
    for bar, val in zip(bars_no, no_vals):
        ax.text(bar.get_x() + bar.get_width()/2, bar.get_y() + bar.get_height() - 0.02,
                f'{val:+.2f}', ha='center', va='top', fontsize=7.5, fontweight='bold', color='white')
    for bar, val in zip(bars_yes, yes_vals):
        ax.text(bar.get_x() + bar.get_width()/2, bar.get_y() + bar.get_height() - 0.02,
                f'{val:+.2f}', ha='center', va='top', fontsize=7.5, fontweight='bold', color='white')

    ax.set_title(ds, fontsize=12, fontweight='bold', pad=8)
    ax.set_xticks(x)
    ax.set_xticklabels(engines, fontsize=9)
    ax.axhline(y=0, color='black', linewidth=0.8, linestyle='-', zorder=2)
    ax.set_ylim(-0.75, 0.15)
    ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    if idx == 0:
        ax.set_ylabel('Accuracy Change ($\\Delta$)', fontsize=10)
        ax.legend(loc='lower left', fontsize=8, framealpha=0.9,
                 title='Answer Edges', title_fontsize=8)

plt.tight_layout()
plt.savefig('figure/graph_perturbation_delta.pdf', bbox_inches='tight', dpi=300)
plt.savefig('figure/graph_perturbation_delta.png', bbox_inches='tight', dpi=300)
print("Saved to figure/graph_perturbation_delta.pdf")


==> visualize_quality.py <==
"""Visualize DG vs SeedQA quality: leakage / hallucination / non-leakage as stacked bars."""
import matplotlib.pyplot as plt
import numpy as np
import matplotlib
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']
matplotlib.rcParams['mathtext.fontset'] = 'stix'

datasets = ['HotpotQA', 'WikiHop', 'QASC']

# DG: three categories
dg_leakage = [19.0, 39.0, 32.0]
dg_hallucination = [70.0, 53.0, 68.0]
dg_nonleakage = [11.0, 8.0, 0.0]

# SeedQA: leakage vs non-leakage (confident wrong + unknown = all non-leakage)
seedqa_leakage = [1.4, 11.4, 14.0]
seedqa_nonleakage = [98.6, 88.6, 86.0]

fig, axes = plt.subplots(1, 2, figsize=(10, 3.5))

x = np.arange(len(datasets))
width = 0.55

# Left: DG
ax = axes[0]
b1 = ax.bar(x, dg_leakage, width, label='Leakage', color='#C0504D', zorder=3)
b2 = ax.bar(x, dg_hallucination, width, bottom=dg_leakage, label='Hallucination', color='#F4A582', zorder=3)
b3 = ax.bar(x, dg_nonleakage, width, bottom=[l+h for l,h in zip(dg_leakage, dg_hallucination)],
            label='Non-leakage', color='#5B9BD5', zorder=3)

for i, (l, h, n) in enumerate(zip(dg_leakage, dg_hallucination, dg_nonleakage)):
    if l > 5: ax.text(i, l/2, f'{l:.0f}%', ha='center', va='center', fontsize=8, fontweight='bold', color='white')
    if h > 5: ax.text(i, l + h/2, f'{h:.0f}%', ha='center', va='center', fontsize=8, fontweight='bold', color='white')
    if n > 5: ax.text(i, l + h + n/2, f'{n:.0f}%', ha='center', va='center', fontsize=8, fontweight='bold', color='white')

ax.set_title('Direct Generation', fontsize=12, fontweight='bold')
ax.set_xticks(x)
ax.set_xticklabels(datasets, fontsize=10)
ax.set_ylabel('Percentage of Questions', fontsize=10)
ax.set_ylim(0, 105)
ax.legend(loc='upper right', fontsize=8, framealpha=0.9)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

# Right: SeedQA
ax = axes[1]
b1 = ax.bar(x, seedqa_leakage, width, label='Leakage', color='#C0504D', zorder=3)
b2 = ax.bar(x, seedqa_nonleakage, width, bottom=seedqa_leakage, label='Non-leakage', color='#5B9BD5', zorder=3)

for i, (l, n) in enumerate(zip(seedqa_leakage, seedqa_nonleakage)):
    if l > 3: ax.text(i, l/2, f'{l:.1f}%', ha='center', va='center', fontsize=8, fontweight='bold', color='white')
    ax.text(i, l + n/2, f'{n:.1f}%', ha='center', va='center', fontsize=8, fontweight='bold', color='white')

ax.set_title('SeedQA', fontsize=12, fontweight='bold')
ax.set_xticks(x)
ax.set_xticklabels(datasets, fontsize=10)
ax.set_ylim(0, 105)
ax.legend(loc='upper right', fontsize=8, framealpha=0.9)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

plt.tight_layout()
plt.savefig('figure/quality_comparison.pdf', bbox_inches='tight', dpi=300)
plt.savefig('figure/quality_comparison.png', bbox_inches='tight', dpi=300)
print("Saved to figure/quality_comparison.pdf")


==> visualize_rag_results.py <==
"""Visualize RAG differentiation: SeedRG vs Orig.
Shows that SeedRG spreads RAG algorithms between lower/upper bounds,
while Orig clusters them due to knowledge leakage.

Usage:
    python visualize_rag_results.py [--results_dir ../results/]
"""

import argparse
import os
import pickle

import matplotlib
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']
matplotlib.rcParams['mathtext.fontset'] = 'stix'


# ---------------------------------------------------------------------------
# helpers
# ---------------------------------------------------------------------------

def _is_correct(gt: str, ans: str) -> bool:
    gt = (gt or "").strip()
    ans = (ans or "").strip()
    if not gt or not ans:
        return False
    if gt.lower() in ans.lower():
        return True
    if "," in gt:
        parts = [g.strip() for g in gt.split(",")]
        return all(p.lower() in ans.lower() for p in parts)
    return False


def safe_acc(path: str) -> float | None:
    """Return string-match accuracy for an answers pkl, or None if missing."""
    if not os.path.exists(path):
        return None
    with open(path, "rb") as f:
        data = pickle.load(f)
    if not data:
        return None
    correct = sum(1 for item in data if _is_correct(
        item.get("ground_truth", ""), item.get("answer", "")))
    return correct / len(data)


# ---------------------------------------------------------------------------
# data loading
# ---------------------------------------------------------------------------

DATASETS = ["hotpot", "wikihop", "qasc"]
DATASET_LABELS = ["HotpotQA", "WikiHop", "QASC"]
ENGINES = [
    ("gpt-5", "GPT-5"),
    ("claude-sonnet-4-5", "Claude Sonnet 4.5"),
    ("gemini-2.5-flash", "Gemini 2.5 Flash"),
]
RAG_SYSTEMS = ["HippoRAG", "OGRAG", "GraphRAG", "Semantic"]
RAG_KEYS = ["hippo", "ograg", "graphrag", "semantic"]
BOUND_KEYS = ["pure", "gold"]  # no_ctx, gold


def _eval_path(results_dir, prefix, ds, rag, engine, suffix):
    return os.path.join(
        results_dir,
        f"{prefix}random0_{ds}_length100_{rag}_ent2_top5_{engine}_check_v1_{suffix}.pkl",
    )


def load_all_accuracies(results_dir: str):
    """Build nested dicts seedqa[engine][rag_or_bound][dataset] and old[...][...][...]."""
    seedqa = {}
    old = {}

    for eng_id, eng_label in ENGINES:
        seedqa[eng_label] = {}
        old[eng_label] = {}

        for bound_label, bound_key in [("no_ctx", "pure"), ("gold", "gold")]:
            seedqa[eng_label][bound_label] = {}
            old[eng_label][bound_label] = {}
            for ds, ds_label in zip(DATASETS, DATASET_LABELS):
                v = safe_acc(_eval_path(results_dir, "v10", ds, bound_key, eng_id, "new"))
                seedqa[eng_label][bound_label][ds_label] = v if v is not None else 0.0
                v = safe_acc(_eval_path(results_dir, "v10", ds, bound_key, eng_id, "old"))
                old[eng_label][bound_label][ds_label] = v if v is not None else 0.0

        for rag_label, rag_key in zip(RAG_SYSTEMS, RAG_KEYS):
            seedqa[eng_label][rag_label] = {}
            old[eng_label][rag_label] = {}
            for ds, ds_label in zip(DATASETS, DATASET_LABELS):
                v = safe_acc(_eval_path(results_dir, "v10", ds, rag_key, eng_id, "new"))
                seedqa[eng_label][rag_label][ds_label] = v if v is not None else 0.0
                v = safe_acc(_eval_path(results_dir, "v10", ds, rag_key, eng_id, "old"))
                old[eng_label][rag_label][ds_label] = v if v is not None else 0.0

    return seedqa, old


# ---------------------------------------------------------------------------
# plotting
# ---------------------------------------------------------------------------

def main():
    parser = argparse.ArgumentParser(description="RAG results figure")
    parser.add_argument("--results_dir", type=str, default="../results/",
                        help="Path to results directory containing pkl files")
    args = parser.parse_args()

    seedqa, old = load_all_accuracies(args.results_dir)

    datasets = DATASET_LABELS
    rag_systems = RAG_SYSTEMS
    markers = ['o', 's', 'D', '^']
    colors_seedqa = ['#71A682', '#86BC79', '#71A682', '#B8DBB3']
    colors_old = ['#D19246', '#B5AF8B', '#81989B', '#B5AF8B']

    engines = [label for _, label in ENGINES]

    fig, axes = plt.subplots(1, 3, figsize=(14, 4), sharey=True)

    for col, eng in enumerate(engines):
        ax = axes[col]

        # X positions: 3 datasets x 2 (SeedRG, Orig)
        x_labels = []
        for ds in datasets:
            x_labels.append(f'{ds}\n(SeedRG)')
            x_labels.append(f'{ds}\n(Orig)')

        x_pos = []
        for i in range(len(datasets)):
            x_pos.append(i * 3)
            x_pos.append(i * 3 + 1)

        # Draw lower/upper bound bands
        for i, ds in enumerate(datasets):
            lo_s = seedqa[eng]['no_ctx'][ds]
            hi_s = seedqa[eng]['gold'][ds]
            ax.fill_between([i * 3 - 0.4, i * 3 + 0.4], lo_s, hi_s,
                            alpha=0.30, color="#71A682")
            ax.hlines(lo_s, i * 3 - 0.4, i * 3 + 0.4,
                      colors='#71A682', linestyles='--', linewidth=1, alpha=0.6)
            ax.hlines(hi_s, i * 3 - 0.4, i * 3 + 0.4,
                      colors='#71A682', linestyles='-', linewidth=1, alpha=0.6)

            lo_o = old[eng]['no_ctx'][ds]
            hi_o = old[eng]['gold'][ds]
            ax.fill_between([i * 3 + 0.6, i * 3 + 1.4], lo_o, hi_o,
                            alpha=0.30, color="#D19246")
            ax.hlines(lo_o, i * 3 + 0.6, i * 3 + 1.4,
                      colors='#D19246', linestyles='--', linewidth=1, alpha=0.6)
            ax.hlines(hi_o, i * 3 + 0.6, i * 3 + 1.4,
                      colors='#D19246', linestyles='-', linewidth=1, alpha=0.6)

        # Plot RAG systems as scatter points
        for j, rag in enumerate(rag_systems):
            seedqa_vals = []
            old_vals = []
            seedqa_x = []
            old_x = []
            for i, ds in enumerate(datasets):
                seedqa_vals.append(seedqa[eng][rag][ds])
                seedqa_x.append(i * 3)
                old_vals.append(old[eng][rag][ds])
                old_x.append(i * 3 + 1)

            jitter = (j - 1.5) * 0.08
            sx = [v + jitter for v in seedqa_x]
            ox = [v + jitter for v in old_x]

            ax.scatter(sx, seedqa_vals, marker=markers[j], s=60,
                       c=colors_seedqa[j], edgecolors='black', linewidths=0.5,
                       zorder=5, label=rag if col == 0 else '')
            ax.scatter(ox, old_vals, marker=markers[j], s=60,
                       c=colors_old[j], edgecolors='black', linewidths=0.5,
                       zorder=5)

        ax.set_xticks(x_pos)
        ax.set_xticklabels(x_labels, fontsize=7)
        ax.set_ylim(0, 1.05)
        ax.set_title(eng, fontsize=11, fontweight='bold', pad=8)
        ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)
        ax.spines['top'].set_visible(False)
        ax.spines['right'].set_visible(False)

        if col == 0:
            ax.set_ylabel('Accuracy', fontsize=10)

    # Legend
    legend_elements = [
        Patch(facecolor='#71A682', alpha=0.2, label='SeedRG range (No-Ctx -> Gold)'),
        Patch(facecolor='#D19246', alpha=0.2, label='Orig range (No-Ctx -> Gold)'),
    ]
    for j, rag in enumerate(rag_systems):
        legend_elements.append(Line2D(
            [0], [0], marker=markers[j], color='w',
            markerfacecolor='gray', markersize=8,
            markeredgecolor='black', markeredgewidth=0.5,
            label=rag))

    fig.legend(handles=legend_elements, loc='lower center', ncol=6, fontsize=8,
               bbox_to_anchor=(0.5, -0.08), frameon=True, framealpha=0.9)

    plt.tight_layout()
    os.makedirs('figure', exist_ok=True)
    plt.savefig('figure/rag_results.pdf', bbox_inches='tight', dpi=300)
    plt.savefig('figure/rag_results.png', bbox_inches='tight', dpi=300)
    print("Saved to figure/rag_results.pdf")


if __name__ == "__main__":
    main()


==> visualize_variability.py <==
"""Variability: WikiHop × GPT-5, 4 runs."""
import pickle, os
import matplotlib.pyplot as plt
import numpy as np
import matplotlib
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = ['Times New Roman', 'DejaVu Serif']
matplotlib.rcParams['mathtext.fontset'] = 'stix'

def safe_acc(path):
    if not os.path.exists(path):
        return None
    with open(path, 'rb') as f:
        d = pickle.load(f)
    if not d: return None
    c = sum(1 for x in d if x.get('answer') and x['ground_truth'].lower().strip() in x['answer'].lower())
    return c/len(d)

rags = ['HippoRAG', 'OGRAG', 'GraphRAG', 'Semantic']
rag_keys = ['hippo', 'ograg', 'graphrag', 'semantic']
versions = [10, 100, 101, 102]
results_dir = '../results'

data = {}
for rag, key in zip(rags, rag_keys):
    vals = []
    for v in versions:
        a = safe_acc(os.path.join(results_dir, f'v{v}random0_wikihop_length100_{key}_ent2_top5_gpt-5_check_v1_new.pkl'))
        if a is not None:
            vals.append(a)
    data[rag] = vals

fig, ax = plt.subplots(figsize=(6, 3.5))

x = np.arange(len(rags))
means = [np.mean(data[r]) for r in rags]
stds = [np.std(data[r]) for r in rags]

# Mean + error bar
ax.errorbar(x, means, yerr=stds, fmt='none', capsize=8, capthick=1.5,
            elinewidth=1.5, color='#333', zorder=4)

# Individual run points
for i, rag in enumerate(rags):
    jitter = np.linspace(-0.12, 0.12, len(data[rag]))
    ax.scatter(i + jitter, data[rag], s=50, c='#71A682', edgecolors='black',
               linewidths=0.6, zorder=5, alpha=0.8)
    # Mean marker
    ax.scatter(i, means[i], s=100, c='#4A4F7E', edgecolors='black',
               linewidths=2, zorder=6, marker='_')

# Labels
for i, (m, s) in enumerate(zip(means, stds)):
    ax.text(i, m + s + 0.015, f'{m:.2f}±{s:.2f}', ha='center', va='bottom',
            fontsize=8, color='#333')

ax.set_xticks(x)
ax.set_xticklabels(rags, fontsize=10)
ax.set_ylabel('Accuracy', fontsize=10)
ax.set_ylim(0, 0.7)
ax.set_title('SeedRG Stability on WikiHop with 4 Separate Generations', fontsize=10, fontweight='bold')
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.grid(axis='y', alpha=0.3, linestyle='--', zorder=1)

plt.tight_layout()
plt.savefig('figure/variability.pdf', bbox_inches='tight', dpi=300)
plt.savefig('figure/variability.png', bbox_inches='tight', dpi=300)
print("Saved to figure/variability.pdf")

